MuSViT: A Foundation Vision Model for Sheet Music Representation

Foundation models have transformed vision and language processing by providing rich, reusable representations that transfer across diverse tasks. Sheet music, as a visual encoding of musical language, lacks such a strong domain-specific backbone. We introduce MuSViT (Music Score Vision Transformer): the first foundation vision model for sheet music representation -- a ViT encoder pre-trained via Masked Autoencoders on 9.7 million pages from the IMSLP. To handle the complexity of real-world scores, we adopt a two-stage curriculum: a synthetic warm-up on typeset scores followed by large-scale training on the full IMSLP corpus. We evaluate MuSViT on four downstream tasks -- full-page and staff-level music score recognition, music symbol detection, and score difficulty classification -- under two scenarios: linear probing (frozen encoder) and fine-tuning. Under linear probing, MuSViT consistently outperforms modern vision encoders, revealing that general-purpose representations, regardless of scale, fall systematically short on the structured symbolic properties of musical notation. Under fine-tuning, MuSViT generally improves upon task-specific state-of-the-art methods. An additional embedding-transcription consistency analysis reveals that MuSViT encodes symbolic musical structure directly in its representation space -- unlike other encoders, whose embeddings do not correlate with music notation content. These results establish MuSViT as a foundation backbone for sheet music understanding.

==> images/plot_radar_fig.py <==
import numpy as np
import matplotlib.pyplot as plt
from enum import StrEnum


class Task(StrEnum):
    FULL_PAGE = "Full-Page Music Score Recognition"
    STAFF_LINE = "Staff-Level Music Score Recognition"
    OD = "Music Symbol Detection"
    DIFFICULTY = "Score Difficulty Classification"


class Model(StrEnum):
    MUSVIT = "MuSViT"
    MUSVIT_L = "MuSViT-Light"
    DINOV3_7B = "DINOv3-7B"
    PALIGEMMA_2 = "PaliGemma 2"
    KOSMOS = "Kosmos-2.5"
    QWEN3_VL = "Qwen3-VL"
    SOTA = "SoTA"


# -----------------------------
# Data  (raw, before normalization)
# -----------------------------
LOWER_IS_BETTER = [True, True, False, False]

# For OB -> Only wMAP
# For Diff. -> Acc0
avg_results_lp = {
    Model.PALIGEMMA_2: [48.6, 23.9, 39.0, 46.8],
    Model.KOSMOS:      [62.4, 47.5, 47.4, 34.3],
    Model.QWEN3_VL:    [51.0, 21.0, 61.0, 43.3],
    Model.DINOV3_7B:   [56.9, 32.1, 62.0, 45.5],
    Model.MUSVIT_L:    [25.7, 23.0, 80.4, 47.4],
    Model.MUSVIT:      [18.5, 18.4, 80.7, 47.4],
}

avg_results_ft = {
    Model.SOTA:     [20.0,  8.0, 90.5, 38.4],
    Model.MUSVIT_L: [12.7,  9.8, 96.6, 54.0],
    Model.MUSVIT:   [12.1,  8.6, 97.0, 54.2],
}


# -----------------------------
# Normalization
# -----------------------------
def normalize_for_radar(data_dict, lower_is_better, skip_tasks=None, norm_with_max_value=False):
    """
    Convert raw metric values to [0, 1] for radar chart plotting.

    Step 1 — Unify direction:
        Axes where lower is better (e.g. SER) are flipped: score = 100 - raw_value.
        After this step all axes are "higher is better" in the range [0, 100].

    Step 2 — Normalize to [0, 1] using one of two strategies:

        norm_with_max_value=False  (default) — theoretical optimum:
            Divide by 100. The outer circle (r=1) represents perfect performance
            (0% SER, 100% mAP/accuracy). Models are positioned relative to the
            absolute best achievable, so r=1 is never trivially reached and the
            chart honestly reflects how far each model is from optimal.

        norm_with_max_value=True — best observed value:
            Divide by the maximum score achieved by any model in this panel.
            The best model always touches r=1. Useful for emphasising relative
            differences between models, but the outer circle no longer has an
            absolute meaning across tasks or panels.

    Args:
        data_dict:           {Model: [v0, v1, v2, v3]}  raw metric values
        lower_is_better:     list of bool, one entry per task
        skip_tasks:          set of task indices to zero out (missing data)
        norm_with_max_value: if True, normalize per-task to best observed value;
                             if False (default), normalize to theoretical optimum

    Returns:
        Dict with same keys, values rescaled to [0, 1].
    """
    skip_tasks = skip_tasks or set()
    models = list(data_dict.keys())
    arr = np.array([data_dict[m] for m in models], dtype=float)

    # Step 1: unify direction
    for j, flip in enumerate(lower_is_better):
        if j not in skip_tasks and flip:
            arr[:, j] = 100.0 - arr[:, j]

    # Step 2: normalize
    for j in range(arr.shape[1]):
        if j in skip_tasks:
            arr[:, j] = 0.0
        elif norm_with_max_value:
            arr[:, j] = arr[:, j] / np.max(arr[:, j])
        else:
            arr[:, j] = arr[:, j] / 100.0

    return {m: arr[i].tolist() for i, m in enumerate(models)}


MISSING_TASKS = {}
avg_results_lp_norm = normalize_for_radar(avg_results_lp, LOWER_IS_BETTER, skip_tasks=None, norm_with_max_value=True)
avg_results_ft_norm = normalize_for_radar(avg_results_ft, LOWER_IS_BETTER, skip_tasks=MISSING_TASKS, norm_with_max_value=True)

N = 4
angles = np.linspace(0, 2 * np.pi, N, endpoint=False).tolist()
angles += angles[:1]

for d in [avg_results_lp_norm, avg_results_ft_norm]:
    for k in d:
        d[k] = d[k] + d[k][:1]


# -----------------------------
# Axis label configuration
# -----------------------------
WRAPPED_TASKS = [
    "Full-Page Music\nScore Recognition",
    "Staff-Level Music\nScore Recognition",
    "Music Symbol\nDetection",
    "Score Difficulty\nClassification",
]
LABEL_HA = ['center', 'left',   'center', 'right'  ]
LABEL_VA = ['bottom', 'center', 'top',    'center'  ]
LABEL_R  = [1.1,      1.1,      1.1,      1.1       ]


# -----------------------------
# Colors Per Model
# -----------------------------
colors = {
    Model.MUSVIT:      "#8B1E00",
    Model.MUSVIT_L:    "#FF7F0E",
    Model.DINOV3_7B:   "#8ecae6",
    Model.PALIGEMMA_2: "#4ea8de",
    Model.KOSMOS:      "#1f77b4",
    Model.QWEN3_VL:    "#0b3c78",
    Model.SOTA:        "#1f77b4",
}

# -----------------------------
# Plot
# -----------------------------
fig, axs = plt.subplots(1, 2, subplot_kw=dict(polar=True), figsize=(20, 9))
fig.patch.set_facecolor("white")


def radar_plot(ax, data_dict):
    ax.set_facecolor("white")
    ax.set_theta_offset(np.pi / 2)
    ax.set_theta_direction(-1)

    ax.set_xticks(angles[:-1])
    ax.set_xticklabels([])
    for angle, label, ha, va, r in zip(angles[:-1], WRAPPED_TASKS, LABEL_HA, LABEL_VA, LABEL_R):
        ax.text(
            angle, r, label,
            ha=ha, va=va,
            fontsize=25,
            multialignment='center',
            clip_on=False,
        )

    ax.set_ylim(0, 1)
    ax.set_yticks([0.25, 0.5, 0.75])
    ax.set_yticklabels([])
    ax.grid(color="0.8", linewidth=1)

    for name, values in data_dict.items():
        linestyle = "-" if name in [Model.MUSVIT, Model.MUSVIT_L] else ":"
        linewidth = 3 if name in [Model.MUSVIT, Model.MUSVIT_L] else 2.8
        ax.plot(
            angles, values,
            color=colors[name],
            linewidth=linewidth,
            linestyle=linestyle,
            marker="o",
            markersize=8,
            label=name,
        )
        alpha = 0.15 if name in [Model.MUSVIT, Model.MUSVIT_L] else 0.08
        ax.fill(angles, values, color=colors[name], alpha=alpha)


radar_plot(axs[0], avg_results_lp_norm)
radar_plot(axs[1], avg_results_ft_norm)

def ordered_legend(ax):
    """MuSViT at position 0, MuSViT-Light at position 1 → both land in column 0
    (matplotlib fills legends column-by-column)."""
    handles, labels = ax.get_legend_handles_labels()
    lbl_to_h = dict(zip(labels, handles))
    first = [str(Model.MUSVIT), str(Model.MUSVIT_L)]
    rest  = [lbl for lbl in labels if lbl not in first]
    ordered = first + rest
    return [lbl_to_h[lbl] for lbl in ordered], ordered

h0, l0 = ordered_legend(axs[0])
axs[0].legend(h0, l0, loc="upper center", bbox_to_anchor=(0.5, 1.6), ncol=3, frameon=False, fontsize=25)

h1, l1 = ordered_legend(axs[1])
axs[1].legend(h1, l1, loc="upper center", bbox_to_anchor=(0.5, 1.6), ncol=2, frameon=False, fontsize=25)

plt.subplots_adjust(wspace=1.3, top=0.72, bottom=0.05, left=0.05, right=0.95)

plt.savefig("radar_figure.pdf", format="pdf", bbox_inches="tight")
plt.show()

